A Theoretical Explanation of Activation Sparsity through Flat Minima and Adversarial Robustness

A recent empirical observation (Li et al., 2022b) of activation sparsity in MLP blocks offers an opportunity to drastically reduce computation costs for free. Although having attributed it to training dynamics, existing theoretical explanations of activation sparsity are restricted to shallow networks, small training steps and special training, despite its emergence in deep models standardly trained for a large number of steps. To fill these gaps, we propose the notion of gradient sparsity as one source of activation sparsity and a theoretical explanation based on it that sees sparsity a necessary step to adversarial robustness w.r.t. hidden features and parameters, which is approximately the flatness of minima for well-learned models. The theory applies to standardly trained LayerNorm-ed MLPs, and further to Transformers or other architectures trained with weight noises. Eliminating other sources of flatness except for sparsity, we discover the phenomenon that the ratio between the largest and smallest non-zero singular values of weight matrices is small. When discussing the emergence of this spectral concentration, we use random matrix theory (RMT) as a powerful tool to analyze stochastic gradient noises. Validational experiments are conducted to verify our gradient-sparsity-based explanation. We propose two plug-and-play modules for both training and finetuning for sparsity. Experiments on ImageNet-1k and C4 demonstrate their 50% sparsity improvements, indicating further potential cost reduction in both training and inference.

==> _________-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     38170,       1076]
NotebookOptionsPosition[     34042,        993]
NotebookOutlinePosition[     34429,       1010]
CellTagsIndexPosition[     34386,       1007]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["sqrtv", "2"], "-", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", "c", "]"}], "+", 
        RowBox[{"Sqrt", "[", "t", "]"}]}], ")"}], "sqrtv"}], "+", "1", "-", 
     "c", "-", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "t"}]}], " ", "\[GreaterEqual]", "0"}],
    ",", "sqrtv"}], "]"}]], "Input",
 CellChangeTimes->{{3.9051358688668427`*^9, 3.905135933465844*^9}, {
  3.905135992332919*^9, 3.9051359948900566`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"8d1af0a5-d3e4-4138-8b47-2f4d3c0789c0"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{{3.905135903804247*^9, 3.905135922578739*^9}, 
   3.905135967898245*^9, 3.9051360062762055`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"68e5336e-1944-43ed-8e36-d7a8680cfeae"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Solve", "[", "]"}]], "Input",
 CellChangeTimes->{{3.905136610770015*^9, 
  3.9051366124324512`*^9}},ExpressionUUID->"0c74a3b5-5ba8-419c-8482-\
1ea9a4b1ce9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"Sqrt", "[", 
    RowBox[{
     SuperscriptBox["v", "2"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "c"}], ")"}], "2"]}], "]"}], ",", " ", "v"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.905136977764081*^9, 3.905136993967271*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"93be4549-958c-40d5-823f-d7fee8515033"],

Cell[BoxData[
 FractionBox["v", 
  SqrtBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", "c"}], ")"}], "2"], "+", 
    SuperscriptBox["v", "2"]}]]]], "Output",
 CellChangeTimes->{3.905136994450041*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"7a5816ec-d2bd-451e-b944-8d81ee815f1d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", "v", "]"}], 
    RowBox[{"Sqrt", "[", 
     RowBox[{"c", "+", "t"}], "]"}]}], ",", "v"}], "]"}]], "Input",
 CellChangeTimes->{{3.9051369974880853`*^9, 3.905137006245414*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"136ffbcb-3201-449c-967b-312ddc65da0e"],

Cell[BoxData[
 FractionBox[
  SqrtBox[
   RowBox[{"c", "+", "t"}]], 
  RowBox[{"2", " ", 
   SqrtBox["v"]}]]], "Output",
 CellChangeTimes->{3.9051370066811066`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"9a68aae5-2767-453b-bfc8-1b5d445f684d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["v", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "c"}], ")"}], "2"], "+", 
        SuperscriptBox["v", "2"]}]]], " ", "-", 
     FractionBox[
      SqrtBox[
       RowBox[{"c", "+", "t"}]], 
      RowBox[{"2", " ", 
       SqrtBox["v"]}]]}], "\[Equal]", "0"}], ",", "v"}], "]"}]], "Input",
 CellChangeTimes->{{3.9051370104080253`*^9, 3.9051370254333353`*^9}, {
  3.905137062641198*^9, 3.9051370675920315`*^9}, {3.9051371167853003`*^9, 
  3.905137129117501*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"699eaae0-a261-4eb7-891a-ea0fb4c19fc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"c", "+", "t"}], "12"], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "c"}], "-", "t"}], ")"}], "2"], "/", 
       RowBox[{"(", 
        RowBox[{"6", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"432", " ", "c"}], "-", 
            RowBox[{"864", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"434", " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"432", " ", "t"}], "-", 
            RowBox[{"864", " ", "c", " ", "t"}], "+", 
            RowBox[{"438", " ", 
             SuperscriptBox["c", "2"], " ", "t"}], "+", 
            RowBox[{"6", " ", "c", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "c"}], "-", "t"}], ")"}], "6"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"432", " ", "c"}], "-", 
                  RowBox[{"864", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"434", " ", 
                   SuperscriptBox["c", "3"]}], "+", 
                  RowBox[{"432", " ", "t"}], "-", 
                  RowBox[{"864", " ", "c", " ", "t"}], "+", 
                  RowBox[{"438", " ", 
                   SuperscriptBox["c", "2"], " ", "t"}], "+", 
                  RowBox[{"6", " ", "c", " ", 
                   SuperscriptBox["t", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["t", "3"]}]}], ")"}], "2"]}], ")"}]}]}], 
           ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"432", " ", "c"}], "-", 
          RowBox[{"864", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"434", " ", 
           SuperscriptBox["c", "3"]}], "+", 
          RowBox[{"432", " ", "t"}], "-", 
          RowBox[{"864", " ", "c", " ", "t"}], "+", 
          RowBox[{"438", " ", 
           SuperscriptBox["c", "2"], " ", "t"}], "+", 
          RowBox[{"6", " ", "c", " ", 
           SuperscriptBox["t", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "3"]}], "+", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "c"}], "-", "t"}], ")"}], "6"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"432", " ", "c"}], "-", 
                RowBox[{"864", " ", 
                 SuperscriptBox["c", "2"]}], "+", 
                RowBox[{"434", " ", 
                 SuperscriptBox["c", "3"]}], "+", 
                RowBox[{"432", " ", "t"}], "-", 
                RowBox[{"864", " ", "c", " ", "t"}], "+", 
                RowBox[{"438", " ", 
                 SuperscriptBox["c", "2"], " ", "t"}], "+", 
                RowBox[{"6", " ", "c", " ", 
                 SuperscriptBox["t", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["t", "3"]}]}], ")"}], "2"]}], ")"}]}]}], 
         ")"}], 
        RowBox[{"1", "/", "3"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"c", "+", "t"}], "12"], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "c"}], "-", "t"}], ")"}], "2"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"12", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"432", " ", "c"}], "-", 
            RowBox[{"864", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"434", " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"432", " ", "t"}], "-", 
            RowBox[{"864", " ", "c", " ", "t"}], "+", 
            RowBox[{"438", " ", 
             SuperscriptBox["c", "2"], " ", "t"}], "+", 
            RowBox[{"6", " ", "c", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "c"}], "-", "t"}], ")"}], "6"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"432", " ", "c"}], "-", 
                  RowBox[{"864", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"434", " ", 
                   SuperscriptBox["c", "3"]}], "+", 
                  RowBox[{"432", " ", "t"}], "-", 
                  RowBox[{"864", " ", "c", " ", "t"}], "+", 
                  RowBox[{"438", " ", 
                   SuperscriptBox["c", "2"], " ", "t"}], "+", 
                  RowBox[{"6", " ", "c", " ", 
                   SuperscriptBox["t", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["t", "3"]}]}], ")"}], "2"]}], ")"}]}]}], 
           ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"24", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"432", " ", "c"}], "-", 
           RowBox[{"864", " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"434", " ", 
            SuperscriptBox["c", "3"]}], "+", 
           RowBox[{"432", " ", "t"}], "-", 
           RowBox[{"864", " ", "c", " ", "t"}], "+", 
           RowBox[{"438", " ", 
            SuperscriptBox["c", "2"], " ", "t"}], "+", 
           RowBox[{"6", " ", "c", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "c"}], "-", "t"}], ")"}], "6"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"432", " ", "c"}], "-", 
                 RowBox[{"864", " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"434", " ", 
                  SuperscriptBox["c", "3"]}], "+", 
                 RowBox[{"432", " ", "t"}], "-", 
                 RowBox[{"864", " ", "c", " ", "t"}], "+", 
                 RowBox[{"438", " ", 
                  SuperscriptBox["c", "2"], " ", "t"}], "+", 
                 RowBox[{"6", " ", "c", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "3"]}]}], ")"}], "2"]}], ")"}]}]}], 
          ")"}], 
         RowBox[{"1", "/", "3"}]]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"c", "+", "t"}], "12"], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "c"}], "-", "t"}], ")"}], "2"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"12", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"432", " ", "c"}], "-", 
            RowBox[{"864", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"434", " ", 
             SuperscriptBox["c", "3"]}], "+", 
            RowBox[{"432", " ", "t"}], "-", 
            RowBox[{"864", " ", "c", " ", "t"}], "+", 
            RowBox[{"438", " ", 
             SuperscriptBox["c", "2"], " ", "t"}], "+", 
            RowBox[{"6", " ", "c", " ", 
             SuperscriptBox["t", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["t", "3"]}], "+", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "c"}], "-", "t"}], ")"}], "6"]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"432", " ", "c"}], "-", 
                  RowBox[{"864", " ", 
                   SuperscriptBox["c", "2"]}], "+", 
                  RowBox[{"434", " ", 
                   SuperscriptBox["c", "3"]}], "+", 
                  RowBox[{"432", " ", "t"}], "-", 
                  RowBox[{"864", " ", "c", " ", "t"}], "+", 
                  RowBox[{"438", " ", 
                   SuperscriptBox["c", "2"], " ", "t"}], "+", 
                  RowBox[{"6", " ", "c", " ", 
                   SuperscriptBox["t", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["t", "3"]}]}], ")"}], "2"]}], ")"}]}]}], 
           ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"24", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"432", " ", "c"}], "-", 
           RowBox[{"864", " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"434", " ", 
            SuperscriptBox["c", "3"]}], "+", 
           RowBox[{"432", " ", "t"}], "-", 
           RowBox[{"864", " ", "c", " ", "t"}], "+", 
           RowBox[{"438", " ", 
            SuperscriptBox["c", "2"], " ", "t"}], "+", 
           RowBox[{"6", " ", "c", " ", 
            SuperscriptBox["t", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "3"]}], "+", 
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "c"}], "-", "t"}], ")"}], "6"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"432", " ", "c"}], "-", 
                 RowBox[{"864", " ", 
                  SuperscriptBox["c", "2"]}], "+", 
                 RowBox[{"434", " ", 
                  SuperscriptBox["c", "3"]}], "+", 
                 RowBox[{"432", " ", "t"}], "-", 
                 RowBox[{"864", " ", "c", " ", "t"}], "+", 
                 RowBox[{"438", " ", 
                  SuperscriptBox["c", "2"], " ", "t"}], "+", 
                 RowBox[{"6", " ", "c", " ", 
                  SuperscriptBox["t", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["t", "3"]}]}], ")"}], "2"]}], ")"}]}]}], 
          ")"}], 
         RowBox[{"1", "/", "3"}]]}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.905137019155285*^9, 3.9051370259712877`*^9}, {
  3.9051370948845367`*^9, 3.905137129502796*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"a596295a-f90e-4459-be09-e85d1f16dc42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   FractionBox[
    SuperscriptBox["v", 
     RowBox[{"3", "/", "2"}]], 
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", " ", "+", " ", 
      SuperscriptBox["v", "2"]}], "]"}]], ",", 
   RowBox[{"{", 
    RowBox[{"v", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9051372793247356`*^9, 3.9051373210644827`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b3e65eab-5ff0-4b55-ad22-45df81dfe21a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVknk81AkDhx2RLWfHa0cjubtc5ergW6YtEXYo0eGusFsZb8QqjJ1xVI62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       "]]},
     Annotation[#, "Charting`Private`Tag$15792#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {0., 0.7071067667557968}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9051372972190385`*^9, 3.905137321461623*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"d78b9005-cc4a-4acc-9a61-f2b1e6c678a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"v", "+", 
      RowBox[{"(", 
       RowBox[{"1", "-", "c"}], ")"}]}], 
     RowBox[{"Sqrt", "[", "2", "]"}]], "-", 
    RowBox[{"t", "/", "v"}], "-", 
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"v", " ", "c"}], "]"}], "+", 
       RowBox[{"Sqrt", "[", "t", "]"}]}], ")"}]}]}], ",", "v"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9051376180110054`*^9, 3.905137637455693*^9}, {
   3.9051376725810328`*^9, 3.9051376831001844`*^9}, {3.90513775998835*^9, 
   3.9051377679156656`*^9}, {3.9051382620184298`*^9, 
   3.9051382687109466`*^9}, {3.90513852646751*^9, 3.9051385349742136`*^9}, 
   3.9051504403613462`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"b1b36946-c273-4a34-a920-0621fc6bcfae"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SqrtBox["2"]], "+", 
  FractionBox["t", 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox["c", 
   SqrtBox[
    RowBox[{"c", " ", "v"}]]]}]], "Output",
 CellChangeTimes->{3.905137683444281*^9, 3.9051377684174385`*^9, 
  3.905138271593573*^9, 3.9051385354261093`*^9, 3.9051504414749813`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"ec03cebc-8f20-4ad1-ae01-247905af62e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], "-", 
     FractionBox["c", 
      SqrtBox[
       RowBox[{"c", " ", "v"}]]]}], "\[Equal]", "0"}], ",", "v"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.905137652468799*^9, 3.90513765603456*^9}, {
  3.9051376926831827`*^9, 3.9051377184662075`*^9}, {3.9051377751486545`*^9, 
  3.9051378034625683`*^9}, {3.9051379131309333`*^9, 3.9051379140968914`*^9}, {
  3.9051504543834686`*^9, 3.905150457574314*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"2186892b-5f0b-41d5-9a20-9bad8a3ef37f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"v", "\[Rule]", 
    RowBox[{"2", " ", "c"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9051376698680377`*^9, 3.905137718954388*^9}, {
   3.9051377756502004`*^9, 3.905137804238822*^9}, 3.9051379153516655`*^9, {
   3.905150455101412*^9, 3.905150458308*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"bf6022c1-4004-400e-a118-041e16a1aa18"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   FractionBox["t", 
    SuperscriptBox["v", "2"]], "-", 
   FractionBox["c", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"t", "+", 
       RowBox[{"c", " ", "v"}]}]]}]], "+", 
   FractionBox["v", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "c"}], ")"}], "2"], "+", 
      SuperscriptBox["v", "2"]}]]]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[17]:=",ExpressionUUID->"fefe045f-c1bb-4cbc-b0b6-a8464523a462"],

Cell[BoxData[
 RowBox[{
  FractionBox["t", 
   SuperscriptBox["v", "2"]], "-", 
  FractionBox["c", 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"t", "+", 
      RowBox[{"c", " ", "v"}]}]]}]], "+", 
  FractionBox["v", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "c"}], "+", 
     SuperscriptBox["c", "2"], "+", 
     SuperscriptBox["v", "2"]}]]]}]], "Output",
 CellChangeTimes->{3.905137649716134*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"4169d3eb-b443-4ae5-8fb2-b27a06faf377"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["c", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"c", " ", "v"}]]}]]}], "+", 
     FractionBox["v", 
      SqrtBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "c"}], ")"}], "2"], "+", "1"}]]]}], "==", "0"}], 
   ",", "v"}], "]"}]], "Input",
 CellChangeTimes->{{3.905138289337324*^9, 3.9051382936368856`*^9}, {
  3.905138330999984*^9, 3.9051384086205626`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"40bec003-8674-4f00-8b8f-a2be5d0b0574"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["c", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["c", "2"]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["c", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "c"}], "+", 
           SuperscriptBox["c", "2"]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"v", "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["c", 
        RowBox[{"1", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "c"}], "+", 
          SuperscriptBox["c", "2"]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.905138316701377*^9, 3.905138333731786*^9}, {
  3.90513837935093*^9, 3.9051384090203733`*^9}},
 CellLabel->"Out[37]=",ExpressionUUID->"f5943aa9-b6fb-49dd-8741-38e9ee177e45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   FractionBox["768", 
    RowBox[{"50042", "*", "32"}]], 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]], "*", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", 
        RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "*", "0.1"}], "+", "1"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.9051385919463763`*^9, 3.9051386264369445`*^9}, {
  3.905138664875983*^9, 3.9051386900462084`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"1b8fde6a-c482-4d00-9ce7-d50384ccd7c8"],

Cell[BoxData["0.7111671216056684`"], "Output",
 CellChangeTimes->{3.905138626775817*^9, 3.905138691461752*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"45cadbfb-d61c-430f-a465-68c495ea51af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "-", 
     FractionBox["768", 
      RowBox[{"50042", "*", "32"}]]}], 
    RowBox[{"Sqrt", "[", "2", "]"}]], "+", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]], "-", 
   RowBox[{
    FractionBox[
     FractionBox["768", 
      RowBox[{"50042", "*", "32"}]], 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]]], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"2", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "*", "0.05"}], "+", 
      "1"}], ")"}]}], " ", "-", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     FractionBox["768", 
      RowBox[{"50042", "*", "32"}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", 
           RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "*", "0.1"}], "+", 
       "1"}], ")"}]}], "]"}], "-", 
   RowBox[{"Sqrt", "[", 
    RowBox[{
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]], "*", 
     FractionBox["1", 
      RowBox[{"50042", "*", "32"}]]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.905138637980855*^9, 3.905138647367284*^9}, 
   3.905138704722749*^9, {3.9051387667685766`*^9, 3.9051387679101486`*^9}, {
   3.9051390267893*^9, 3.9051390517426534`*^9}, {3.905139375432081*^9, 
   3.9051393977853565`*^9}},
 NumberMarks->False,
 CellLabel->"In[46]:=",ExpressionUUID->"4306da4b-eacc-48c1-984b-8ff29db29b9b"],

Cell[BoxData["0.08569281844366869`"], "Output",
 CellChangeTimes->{{3.905138628780218*^9, 3.9051386477833033`*^9}, 
   3.905138705524399*^9, 3.9051387684414787`*^9, 3.9051390520744743`*^9, 
   3.905139398161153*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"24e70096-05e4-4127-b583-3375959ef7c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "=", "768"}], ";", 
  RowBox[{"c", "=", 
   FractionBox["p", 
    RowBox[{"50042", "*", "32"}]]}], ";", 
  RowBox[{"tau", "=", 
   RowBox[{"c", "*", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "p"], "+", "1", "+", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", "2", "]"}], "+", "1"}], ")"}], "*", "0.05"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9051399372673664`*^9, 3.9051399657491455`*^9}, {
   3.9051400023654995`*^9, 3.9051400482981095`*^9}, 3.905150467988937*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"e7a54936-2780-4338-a445-8c84f932baf5"],

Cell[BoxData["0.0005960066054453344`"], "Output",
 CellChangeTimes->{3.905140050132975*^9, 3.9051504694900637`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"ddd1372a-038e-40c4-8570-34a5992e4fbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"v0", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"v0", "+", "1", "-", "c"}], 
    RowBox[{"Sqrt", "[", "2", "]"}]], "-", 
   FractionBox["tau", "v0"], "-", 
   RowBox[{"2", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"c", " ", "v0"}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"Sqrt", "[", "tau", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9051400626372976`*^9, 3.905140119160808*^9}, {
  3.905150474953726*^9, 3.9051504763441277`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"1761f9ad-1f31-4340-857f-89658c1fd76a"],

Cell[BoxData["0.06125660405846023`"], "Output",
 CellChangeTimes->{3.9051401210135117`*^9, 3.905150476874164*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"1de23f64-3101-46da-ac1c-4aed647b672d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", "c", "]"}]], "Input",
 CellChangeTimes->{
  3.905140203602561*^9, {3.9051505284378777`*^9, 3.9051505508294435`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f2787134-b0bb-47ab-b630-e115a6c7ff19"],

Cell[BoxData["0.00047959713840374084`"], "Output",
 CellChangeTimes->{
  3.9051402040733423`*^9, {3.905150532606945*^9, 3.9051505513769283`*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"e815bbe2-fe8b-43ad-817b-20e61b013bb0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ScientificForm", "[", "0.00047959713840374084`", "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[9]:=",ExpressionUUID->"b566d23a-9767-4283-83e2-cab88ced9949"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"4.79597\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-4\"\>"]}],
   0.00047959713840374084`,
   AutoDelete->True],
  ScientificForm]], "Output",
 CellChangeTimes->{3.9051505533167295`*^9},
 CellLabel->
  "Out[9]//ScientificForm=",ExpressionUUID->"0328e869-bce2-46cc-86a0-\
e1361d8c4645"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  FractionBox["12", "25021"], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[50]:=",ExpressionUUID->"19e0f29a-4243-4ed4-8791-5633c61c08bb"],

Cell[BoxData["0.00047959713840374084`"], "Output",
 CellChangeTimes->{3.905140206093734*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"58d2bffb-e64b-4b45-a275-07627c23cadf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox["1", "v"], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", 
    RowBox[{"v", " ", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"cc", "+", "t"}], "]"}], "/", "2"}]}]], 
   RowBox[{
    FractionBox["1", 
     RowBox[{"Sqrt", "[", "w", "]"}]], 
    RowBox[{"\[DifferentialD]", "w"}]}]}]}]], "Input",
 CellChangeTimes->{{3.905140294570788*^9, 3.905140326874119*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"78c9fe59-6357-4a12-b6e6-4a7c84329588"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox[
      RowBox[{"Abs", "[", 
       RowBox[{"cc", "+", "t"}], "]"}]]}], 
    SqrtBox["v"]], ",", 
   RowBox[{
    RowBox[{"v", " ", 
     RowBox[{"Abs", "[", 
      RowBox[{"cc", "+", "t"}], "]"}]}], ">", "0"}]}], "]"}]], "Output",
 CellChangeTimes->{3.9051403284294624`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"cbc32e36-4b68-46cf-a7bb-f8abc94220e9"]
}, Open  ]]
},
WindowSize->{759, 745},
WindowMargins->{{Automatic, 182}, {-4, Automatic}},
Magnification:>1.3 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (2019\:5e745\:670818\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 672, 18, 94, "Input",ExpressionUUID->"8d1af0a5-d3e4-4138-8b47-2f4d3c0789c0"],
Cell[1255, 42, 229, 3, 43, "Output",ExpressionUUID->"68e5336e-1944-43ed-8e36-d7a8680cfeae"]
}, Open  ]],
Cell[1499, 48, 181, 4, 57, "Input",ExpressionUUID->"0c74a3b5-5ba8-419c-8482-1ea9a4b1ce9c"],
Cell[CellGroupData[{
Cell[1705, 56, 395, 11, 61, "Input",ExpressionUUID->"93be4549-958c-40d5-823f-d7fee8515033"],
Cell[2103, 69, 309, 9, 75, "Output",ExpressionUUID->"7a5816ec-d2bd-451e-b944-8d81ee815f1d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2449, 83, 334, 8, 57, "Input",ExpressionUUID->"136ffbcb-3201-449c-967b-312ddc65da0e"],
Cell[2786, 93, 242, 7, 76, "Output",ExpressionUUID->"9a68aae5-2767-453b-bfc8-1b5d445f684d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3065, 105, 694, 20, 99, "Input",ExpressionUUID->"699eaae0-a261-4eb7-891a-ea0fb4c19fc9"],
Cell[3762, 127, 12902, 342, 871, "Output",ExpressionUUID->"a596295a-f90e-4459-be09-e85d1f16dc42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16701, 474, 469, 12, 88, "Input",ExpressionUUID->"b3e65eab-5ff0-4b55-ad22-45df81dfe21a"],
Cell[17173, 488, 4177, 88, 311, "Output",ExpressionUUID->"d78b9005-cc4a-4acc-9a61-f2b1e6c678a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21387, 581, 831, 22, 77, "Input",ExpressionUUID->"b1b36946-c273-4a34-a920-0621fc6bcfae"],
Cell[22221, 605, 416, 11, 69, "Output",ExpressionUUID->"ec03cebc-8f20-4ad1-ae01-247905af62e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22674, 621, 598, 15, 82, "Input",ExpressionUUID->"2186892b-5f0b-41d5-9a20-9bad8a3ef37f"],
Cell[23275, 638, 397, 8, 43, "Output",ExpressionUUID->"bf6022c1-4004-400e-a118-041e16a1aa18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23709, 651, 534, 18, 91, "Input",ExpressionUUID->"fefe045f-c1bb-4cbc-b0b6-a8464523a462"],
Cell[24246, 671, 498, 16, 69, "Output",ExpressionUUID->"4169d3eb-b443-4ae5-8fb2-b27a06faf377"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24781, 692, 614, 19, 88, "Input",ExpressionUUID->"40bec003-8674-4f00-8b8f-a2be5d0b0574"],
Cell[25398, 713, 1789, 56, 133, "Output",ExpressionUUID->"f5943aa9-b6fb-49dd-8741-38e9ee177e45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27224, 774, 561, 17, 85, "Input",ExpressionUUID->"1b8fde6a-c482-4d00-9ce7-d50384ccd7c8"],
Cell[27788, 793, 189, 2, 43, "Output",ExpressionUUID->"45cadbfb-d61c-430f-a465-68c495ea51af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28014, 800, 1503, 47, 154, "Input",ExpressionUUID->"4306da4b-eacc-48c1-984b-8ff29db29b9b"],
Cell[29520, 849, 294, 4, 43, "Output",ExpressionUUID->"24e70096-05e4-4127-b583-3375959ef7c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29851, 858, 654, 18, 144, "Input",ExpressionUUID->"e7a54936-2780-4338-a445-8c84f932baf5"],
Cell[30508, 878, 193, 2, 43, "Output",ExpressionUUID->"ddd1372a-038e-40c4-8570-34a5992e4fbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30738, 885, 613, 17, 77, "Input",ExpressionUUID->"1761f9ad-1f31-4340-857f-89658c1fd76a"],
Cell[31354, 904, 191, 2, 43, "Output",ExpressionUUID->"1de23f64-3101-46da-ac1c-4aed647b672d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31582, 911, 227, 4, 57, "Input",ExpressionUUID->"f2787134-b0bb-47ab-b630-e115a6c7ff19"],
Cell[31812, 917, 223, 3, 43, "Output",ExpressionUUID->"e815bbe2-fe8b-43ad-817b-20e61b013bb0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32072, 925, 188, 3, 57, "Input",ExpressionUUID->"b566d23a-9767-4283-83e2-cab88ced9949"],
Cell[32263, 930, 351, 11, 61, "Output",ExpressionUUID->"0328e869-bce2-46cc-86a0-e1361d8c4645"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32651, 946, 180, 4, 73, "Input",ExpressionUUID->"19e0f29a-4243-4ed4-8791-5633c61c08bb"],
Cell[32834, 952, 171, 2, 43, "Output",ExpressionUUID->"58d2bffb-e64b-4b45-a275-07627c23cadf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33042, 959, 496, 14, 62, "Input",ExpressionUUID->"78c9fe59-6357-4a12-b6e6-4a7c84329588"],
Cell[33541, 975, 485, 15, 76, "Output",ExpressionUUID->"cbc32e36-4b68-46cf-a7bb-f8abc94220e9"]
}, Open  ]]
}
]
*)



==> arxiv.sh <==
if [[ $(pwd) == *manuscript* ]]; then
    echo "Do not execute this script in the directory you write the manuscript. Exiting."
    exit 1
fi

rm jmlronly.tex
rm -r slides
rm aes.txt
rm -r cover
cp -f jmlr-style-file/jmlr2e.sty ./
rm -r jmlr-style-file
echo '\newcommand{\version}{arxiv}' > version.tex


==> pic/results/all_images.sh <==
width_of_trainings=12
height_of_trainings=8
fontsize=36
alpha=0.3
beta=0.1
y_upperbound=0.6
window_at_end=100

python.exe average.py --no-complementing --csv-of-vanilla dumps/imagenet1k/from_scratch/sparsified/etc/_obs_restricted_LayerNorm_scaling_factors.csv --csv-of-sparsified dumps/T5/from_scratch/sparsified/etc/_obs_restricted_LayerNorm_scaling_factors.csv --beta $beta --alpha $alpha --width $width_of_trainings --height $height_of_trainings --output dumps/layernorm.jpg --window-at-end 1 --output-end dumps/layernorm_end.jpg --output-costs dumps/layernorm.txt --fontsize $fontsize $extra --cost-within-window-only --y-label "$acc_label" --y-min 0.8 --upperbound-of-y 3 --no-average --show-legends --names ViT T5

for full_exp_type in "imagenet1k/finetuning/test" "T5/finetuning/test" "T5/from_scratch/train test" "imagenet1k/from_scratch/train test";
do
    IFS='/' read -ra parts <<< "$full_exp_type"
    exp_type="${parts[0]}"
    trial="${parts[1]}"
    stages="${parts[2]}"


    for stage in $stages;
    do
        if [[ $exp_type == "imagenet1k" ]]; then
            acc_label="accuracy"
        elif [[ $exp_type == "T5" ]]; then
            acc_label="loss"
        fi
        echo $stage
        if [[ $stage == test ]]; then
            _window_at_end=1
            extra="--y-logscale"
            _beta=1.0
            _alpha=0.0
            _y_upperbound=$y_upperbound
            acc_name="test_"
            acc_name2="eval"
            cost_extra="--cost-within-window-only"
            acc_label="Testing $acc_label"
        else
            _window_at_end=$window_at_end
            extra=""
            _beta=$beta
            _alpha=$alpha
            _y_upperbound=$y_upperbound
            acc_name=""
            acc_name2="train"
            cost_extra=""
            acc_label="Training $acc_label"
        fi
        # extra="--y-logscale --y-symlog"
        extra=""

        if [[ $exp_type == "imagenet1k" ]]; then
            _tower=all
        elif [[ $exp_type == "imagenet1k_finetuning" ]]; then
            _tower=all
        else
            _tower="encoder decoder"
        fi

        if [[ $exp_type == "imagenet1k" ]]; then
            if [[ $trial == "finetuning" ]]; then
                acc_y_min=0.65
                acc_y_upperbound=1.0
            else
                acc_y_min=0
                acc_y_upperbound=1
            fi
        else
            acc_y_min=4.5
            acc_y_upperbound=6.0
        fi


        for type in vanilla sparsified;
        do
            for tower in $_tower;
            do
                if [[ $tower == "all" ]];then
                    tower_name=""
                else
                    tower_name=_$tower
                fi

                python.exe training.py --source-csv dumps/$exp_type/$trial/$type/pre_activation/activation_concentration_*${stage}*.csv --beta $_beta --alpha $_alpha --upperbound-of-y $_y_upperbound --width $width_of_trainings --height $height_of_trainings --type $type --output dumps/$exp_type/$trial/$type/${stage}ing${tower_name}.jpg --fontsize $fontsize $extra --tower $tower

                if [[ $exp_type == "imagenet1k" ]]; then
                    g_V_y_min=1e-2
                else
                    g_V_y_min=none
                fi

                python.exe training.py --no-complementing --source-csv dumps/$exp_type/$trial/$type/norm_g_V/norm_g_V.csv --beta $_beta --alpha $_alpha --width $width_of_trainings --height $height_of_trainings --type $type --output dumps/$exp_type/$trial/$type/norm_g_V${tower_name}.jpg --fontsize $fontsize $extra --tower $tower --y-min $g_V_y_min --y-label "Average ‖gᵥ‖₂" --y-logscale

                for matrix_type in kkT M;do
                    python.exe training.py --no-complementing --source-csv dumps/$exp_type/$trial/$type/spectral_increase/$matrix_type/spectral_increase.csv --beta $_beta --alpha $_alpha --width $width_of_trainings --height $height_of_trainings --type $type --output dumps/$exp_type/$trial/$type/spectral_increase/$matrix_type${tower_name}.jpg --fontsize $fontsize --y-label Trace --y-logscale --tower $tower --y-min none
                done
            done
            
            acc_csv=$(find . -type f \( -path "./dumps/$exp_type/$trial/$type/etc/${acc_name2}_loss.csv" -o -path "./dumps/$exp_type/$trial/$type/${acc_name}acc.csv" \))
            python.exe training.py --no-complementing --source-csv $acc_csv --beta $_beta --alpha $_alpha --width $width_of_trainings --height $height_of_trainings --type $type --output dumps/$exp_type/$trial/$type/${stage}_acc.jpg --fontsize $fontsize $extra --tower all --y-min $acc_y_min --upperbound-of-y $acc_y_upperbound --y-label "$acc_label"
        done

        mkdir dumps/$exp_type/$trial/comparison;
        python.exe average.py --csv-of-vanilla dumps/$exp_type/$trial/vanilla/pre_activation/activation_concentration_*${stage}*.csv --csv-of-sparsified dumps/$exp_type/$trial/sparsified/pre_activation/activation_concentration_*${stage}*.csv --beta $_beta --alpha $_alpha --upperbound-of-y $y_upperbound --width $width_of_trainings --height $height_of_trainings --output dumps/$exp_type/$trial/comparison/${stage}ing.jpg --window-at-end $_window_at_end --output-end dumps/$exp_type/$trial/comparison/${stage}ing_end.jpg --output-costs dumps/$exp_type/$trial/comparison/${stage}_costs.txt --fontsize $fontsize $extra $cost_extra --y-min -0.05

        vanilla_acc=$(find . -type f \( -path "./dumps/$exp_type/$trial/vanilla/etc/${acc_name2}_loss.csv" -o -path "./dumps/$exp_type/$trial/vanilla/${acc_name}acc.csv" \))
        sparsified_acc=$(find . -type f \( -path "./dumps/$exp_type/$trial/sparsified/etc/${acc_name2}_loss.csv" -o -path "./dumps/$exp_type/$trial/sparsified/${acc_name}acc.csv" \))
        python.exe average.py --no-complementing --csv-of-vanilla $vanilla_acc --csv-of-sparsified $sparsified_acc --beta $_beta --alpha $_alpha --width $width_of_trainings --height $height_of_trainings --output dumps/$exp_type/$trial/comparison/${stage}ing_acc.jpg --window-at-end $_window_at_end --output-end dumps/$exp_type/$trial/comparison/${stage}ing_acc_end.jpg --output-costs dumps/$exp_type/$trial/comparison/${stage}_acc.txt --fontsize $fontsize $extra --cost-within-window-only --y-label "$acc_label" --y-min $acc_y_min --upperbound-of-y $acc_y_upperbound --no-average --show-legends
    done
done


exit

for wd in 0.0 0.3 0.1 0.01;
do

python.exe mp.py --input-dir dumps/mp/lr_epoch100/wd$wd --output-dir dumps/mp/lr_epoch100/wd$wd --width $width_of_trainings --height $height_of_trainings --fontsize $fontsize --weight_decay $wd --threshold 1e-3 --lr 1e-3
done
echo mp done

# validation

extra=""
for dx in +1.6 -1.6; do
for dy in +1.6 -1.6; do
    python.exe training.py --source-csv dumps/validations/dx=$dx,dy=$dy/pseudo_sparsity.csv --beta $beta --alpha $alpha --upperbound-of-y $y_upperbound --width $width_of_trainings --height $height_of_trainings --type other --output  dumps/validations/dx=$dx,dy=$dy/training.jpg --fontsize $fontsize --y-label "Portion of non-zero derivatives" $extra # --y-symlog --y-logscale
    extra="--no-legend"
done
done
extra=""

# productive

## ImageNet-1k

for full_exp_type in "imagenet1k/train test" finetuning/test;
do
    IFS='/' read -ra parts <<< "$full_exp_type"
    exp_type="${parts[0]}"
    stages="${parts[1]}"

    for stage in $stages;
    do
        if [[ $stage == test ]]; then
            _window_at_end=1
            extra="--y-logscale"
            _beta=0.0
            _alpha=0.0
            _y_upperbound=0.1
        else
            _window_at_end=$window_at_end
            extra=""
            _beta=$beta
            _alpha=$alpha
            _y_upperbound=$y_upperbound
        fi
        # extra="--y-logscale --y-symlog"
        extra=""


        for type in vanilla sparsified;
        do
            python.exe training.py --source-csv dumps/$exp_type/$type/pre_activation/activation_concentration_*${stage}*.csv --beta $_beta --alpha $_alpha --upperbound-of-y $_y_upperbound --width $width_of_trainings --height $height_of_trainings --type $type --output dumps/$exp_type/$type/${stage}ing.jpg --fontsize $fontsize $extra 
        done

        mkdir dumps/$exp_type/comparison;
        python.exe average.py --csv-of-vanilla dumps/$exp_type/vanilla/pre_activation/activation_concentration_*${stage}*.csv --csv-of-sparsified dumps/$exp_type/sparsified/pre_activation/activation_concentration_*${stage}*.csv --beta $_beta --alpha $_alpha --upperbound-of-y $y_upperbound --width $width_of_trainings --height $height_of_trainings --output dumps/$exp_type/comparison/${stage}ing.jpg --window-at-end $_window_at_end --output-end dumps/$exp_type/comparison/end.jpg --output-costs dumps/$exp_type/comparison/costs.txt --fontsize $fontsize $extra
    done
done

exit


## CIFAR-10
for full_type in vanilla/rb=0,relu sparsified/rb=1,jrelu2 DoubleBiasOnly/rb=1,relu JReLUOnly/rb=0,jrelu2;
do
    IFS='/' read -ra parts <<< "$full_type"
    type="${parts[0]}"
    dir_name="${parts[1]}"
    python.exe training.py --source-csv dumps/cifar10/$dir_name/pseudo_sparsity.csv --beta $beta --alpha $alpha --upperbound-of-y $y_upperbound --width $width_of_trainings --height $height_of_trainings --type $type --output dumps/cifar10/$dir_name/training.jpg --fontsize $fontsize # --y-logscale --y-symlog
done

mkdir dumps/cifar10/comparison
python.exe average.py --csv-of-vanilla dumps/cifar10/rb\=0,relu/pseudo_sparsity.csv --csv-of-sparsified dumps/cifar10/rb\=0,jrelu2/pseudo_sparsity.csv --beta $beta --alpha $alpha --upperbound-of-y $y_upperbound --width $width_of_trainings --height $height_of_trainings --output dumps/cifar10/comparison/training.jpg --output-end dumps/cifar10/comparison/end.jpg --window-at-end $window_at_end --output-costs dumps/cifar10/comparison/costs.txt --fontsize $fontsize # --y-logscale --y-symlog

python.exe average.py --csv-of-vanilla dumps/cifar10/rb\=0,relu/pseudo_sparsity.csv --csv-of-sparsified dumps/cifar10/rb\=1,jrelu2/pseudo_sparsity.csv --csv-of-DoubleBiasOnly dumps/cifar10/rb\=1,relu/pseudo_sparsity.csv --csv-of-JReLUOnly dumps/cifar10/rb\=0,jrelu2/pseudo_sparsity.csv --beta $beta --alpha $alpha --upperbound-of-y $y_upperbound --width $width_of_trainings --height $height_of_trainings --output dumps/cifar10/comparison/training-ablation.jpg --output-end dumps/cifar10/comparison/end-ablation.jpg --window-at-end $window_at_end --output-costs dumps/cifar10/comparison/costs-ablation.txt --fontsize $fontsize # --y-logscale --y-symlog

# spectral increase
for full in finetuning/vanilla imagenet1k/sparsified; do
for matrix_type in kkT M hadamard;
do
type=$(echo $full | sed -E 's/.*(vanilla|sparsified).*/\1/g')
if [[ $type == vanilla ]]; then
    extra="--y-min None"
else
    extra="--y-min 1e-3"
fi

if [[ $matrix_type == hadamard ]]; then
    legend=""
else
    legend="--no-legend"
fi

python.exe training.py --no-complementing --y-label Trace --source-csv dumps/$full/spectral/verification_norm1_${matrix_type}.csv --beta $beta --alpha $alpha --width $width_of_trainings --height $height_of_trainings --type $type --output dumps/$full/spectral/verification_norm1_${matrix_type}.jpg --fontsize $fontsize --y-logscale $extra $legend

done
done


#failure of diagonality
for norm in 1 2; do
python.exe training.py --no-complementing --y-label "Log ratio" --source-csv dumps/imagenet1k/sparsified/diagonal/verification_norm${norm}_kkT.csv --beta $beta --alpha $alpha --width $width_of_trainings --height $height_of_trainings --type sparsified --output dumps/imagenet1k/sparsified/diagonal/ratio_norm${norm}_kkT.jpg --upperbound-of-y 5 --fontsize $fontsize
done

python.exe training.py --source-csv dumps/imagenet1k/sparsified/from_scratch4/activation_concentration_\(train\).csv --beta $beta --alpha $alpha --width $width_of_trainings --height $height_of_trainings --upperbound-of-y $y_upperbound --type sparsified --output dumps/imagenet1k/sparsified/from_scratch4/4_7_8_10.jpg --fontsize $fontsize # --y-logscale --y-symlog

for wd in 0.0 0.1 0.01 0.001;
do

python.exe mp.py --input-dir dumps/mp/weight_decay/wd$wd --output-dir dumps/mp/weight_decay/wd$wd --width $width_of_trainings --height $height_of_trainings --fontsize $fontsize --weight_decay $wd --threshold 1e-6
done

==> pic/results/average.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from argparse import ArgumentParser
import styles
from styles import formal_names

def exponential_smoothing(series, beta):
    """
    Function to perform exponential smoothing on a series.

    Parameters:
    series: list or array-like, the series to be smoothed.
    beta: float, the smoothing factor, between 0 and 1.
    """

    result = [series[0]]  # first value is same as series
    for n in range(1, len(series)):
        result.append(beta * series[n] + (1 - beta) * result[n-1])
    return result

def plot_multiple_lines_with_smoothing(lines, palettes, beta=0.1, alpha=0.5, labels=None, colors=None, title=None, xlabel=None, ylabel=None, save=None, y_lim=None, figsize=None, fontsize=12, y_logscale=False, y_min=1e-3, show_legend=True, y_symlog=False):
    """
    Function to plot multiple lines with pyplot, with both original and smoothed lines.

    Parameters:
    lines: list of 2D arrays, where each 2D array represents a line with two rows: x coordinates and y coordinates.
    beta: float, the smoothing factor for exponential smoothing, between 0 and 1.
    alpha: float, the transparency of the original lines, between 0 (completely transparent) and 1 (completely opaque).
    labels: list of strings, labels for each line.
    colors: list of colors for the lines.
    title: string, title of the plot.
    xlabel: string, label for the x-axis.
    ylabel: string, label for the y-axis.
    """

    if figsize is not None:
        if show_legend:
            figsize = [figsize[0] /4 * 5, figsize[1]]
            fig, (ax1, ax2) = plt.subplots(1, 2, figsize=figsize, gridspec_kw={'width_ratios': [4, 1]})
        else:
            fig, ax1 = plt.subplots(figsize=figsize)
    else:
        if show_legend:
            fig, (ax1, ax2) = plt.subplots(1, 2, gridspec_kw={'width_ratios': [4, 1]})
        else:
            fig, ax1 = plt.subplots()

    max_value = 0
    legend_lines = []
    for i, line in enumerate(lines):
        cmap = plt.get_cmap(palettes[i])  # Use the 'viridis' colormap
        color = [cmap(1 - i) for i in np.linspace(0.3, 0.7, max(1, int(len(lines)/2)))][i % max(1, int(len(lines)/2))]

        label = f'Line {i + 1}' if labels is None else labels[i]
        ax1.plot(line[0], line[1], color=color, alpha=alpha)
        max_value = max(max_value, line[1].max())

        # Apply smoothing and plot the smoothed line
        smoothed_line = exponential_smoothing(line[1], beta)
        legend_line, = ax1.plot(line[0], smoothed_line, color=color, label=label)
        legend_lines.append(legend_line)

    if y_logscale and max_value < 1:
        ticks = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0]
        ticks = [t * 0.1 for t in ticks[:-1]] + ticks
        ax1.set_yticks(ticks)
        ax1.set_yticklabels([str(tick) for tick in ticks], fontsize=fontsize)

    if title:
        ax1.set_title(title, fontsize=fontsize)
    
    if xlabel:
        ax1.set_xlabel(xlabel, fontsize=fontsize)
    
    if ylabel:
        ax1.set_ylabel(ylabel, fontsize=fontsize)

    ax1.grid()
    
    if y_lim is not None:
        if not y_symlog:
            ax1.set_ylim(*y_lim)
        else:
            ax1.set_ylim(top=y_lim[-1])
    elif y_min is not None:
        if not y_symlog:
            ax1.set_ylim(bottom=y_min)
    if y_symlog:
        ax1.set_ylim(bottom=-0.05)
    # Adjust tick font size
    ax1.tick_params(axis='both', which='major', labelsize=fontsize)
    if y_logscale:
        ax1.set_yscale('log')
    if y_symlog:
        ax1.set_yscale('symlog')

    if show_legend:
        # Add legend to ax2 and hide everything else
        ax2.legend(handles=legend_lines, loc='center', fontsize=fontsize*0.75)
        ax2.axis('off')
    
    plt.tight_layout(pad=1.0)
    if save:
        plt.savefig(save)
    else:
        plt.show()
    plt.close()

def process_csvs_for_plotting(vanilla, modified, double_bias_only, jrelu_only, window_at_end=1, no_complementing=False, cost_within_window_only=False, no_average=False, line_names=None):
    """
    Function to process a CSV file for plotting multiple lines.

    Parameters:
    file_path: string, path to the CSV file.
    """
    lines = []
    layerwise_lines = []
    costs = []
    # Read the CSV file into a DataFrame
    paths = [vanilla, modified, double_bias_only, jrelu_only]
    line_names = line_names or ['Vanilla', 'Modified', 'DoubleBiasOnly', 'JReLUOnly']
    line_styles = []
    labels = []
    for file_path, name in zip(paths, line_names):
        if file_path is None:
            continue
        df = pd.read_csv(file_path)

        # Extract the x values (assuming they are in the first column)
        x_values = df.iloc[:, 1].values

        # Convert the rest of the DataFrame to a list of 2D arrays for plotting
        if no_average:
            for i in range(df.iloc[:, 2:].shape[1]):
                lines.append(
                    np.array([x_values, (1-df.iloc[:, 2 + i].values) if not no_complementing else df.iloc[:, 2 + i].values])
                )
                line_styles.append(vars(styles)[name].PALETTE)
                labels.append((name +', ' + formal_names([df.columns[i+2]])[0]) if len(df.columns[2:]) > 1 else name)
        else:
            lines.append(
                np.array([x_values, np.average((1-df.iloc[:, 2:].values) if not no_complementing else df.iloc[:, 2:].values, axis=1)])
            )
            line_styles.append(vars(styles)[name].PALETTE)
            labels.append(name)

        l_bound_of_cost = 0 if cost_within_window_only else -window_at_end
        costs.append(
            [file_path, np.average((1 - df.iloc[l_bound_of_cost:, 2:].values) if not no_complementing else df.iloc[l_bound_of_cost:, 2:].values)]
        )


        layerwise_lines.append(
            np.array([
                np.arange(1, df.iloc[:, 2:].shape[1] + 1),
                np.average((1 - df.iloc[-window_at_end:, 2:].values) if not no_complementing else df.iloc[-window_at_end:, 2:].values , axis=0)
            ])
        )

    return (
        lines, 
        layerwise_lines,
        labels,
        line_styles,
        costs
    )

parser = ArgumentParser()
parser.add_argument('--csv-of-vanilla', type=str, required=True)
parser.add_argument('--csv-of-sparsified', type=str, required=True)
parser.add_argument('--csv-of-DoubleBiasOnly', type=str, default=None)
parser.add_argument('--csv-of-JReLUOnly', type=str, default=None)
parser.add_argument('--title', type=str, default=None)
parser.add_argument('--output', type=str, default=None)
parser.add_argument('--beta', type=float, default=0.1, help='Ratio of keeping current value during EMA')
parser.add_argument('--alpha', type=float, default=0.5, help='Non-transparency')
parser.add_argument('--upperbound-of-y', type=float, default=None)
parser.add_argument('--no-complementing', action='store_true', help="disable 1 - data to use original data")
parser.add_argument('--width', type=float, default=None)
parser.add_argument('--height', type=float, default=None)
parser.add_argument('--output-end', type=str, default=None)
parser.add_argument('--window-at-end', type=int, default=1)
parser.add_argument('--output-costs', type=str, default=None)
parser.add_argument('--fontsize', type=int, default=12)
parser.add_argument('--y-logscale', action='store_true')
parser.add_argument('--y-symlog', action='store_true')
parser.add_argument('--y-min', default=1e-2)
parser.add_argument('--y-label', type=str, default='Portion of nonzeros')
parser.add_argument("--cost-within-window-only", action='store_true', help=".txt file only includes the last step")
parser.add_argument('--no-average', action='store_true')
parser.add_argument('--show-legends', action='store_true')
parser.add_argument('--names', nargs='+', type=str)
args = parser.parse_known_args()[0]

if isinstance(args.y_min, str) and args.y_min.lower() == 'none':
    args.y_min = None
else:
    args.y_min = float(args.y_min)

print("window-at-end:", args.window_at_end)

figsize = [args.width, args.height]
figsize = figsize if all([s is not None for s in figsize]) else None

lines, layerwise_lines, labels, palettes, costs = process_csvs_for_plotting(args.csv_of_vanilla, args.csv_of_sparsified, args.csv_of_DoubleBiasOnly, args.csv_of_JReLUOnly, args.window_at_end, no_complementing=args.no_complementing, cost_within_window_only=args.cost_within_window_only, no_average=args.no_average, line_names=args.names)
plot_multiple_lines_with_smoothing(lines, beta=args.beta, alpha=args.alpha, labels=labels, title=args.title, xlabel='Steps', ylabel=args.y_label, save=args.output, y_lim=[args.y_min, args.upperbound_of_y] if args.upperbound_of_y is not None else None, figsize=figsize, palettes=palettes, fontsize=args.fontsize, y_logscale=args.y_logscale, y_min=args.y_min, show_legend=args.show_legends, y_symlog=args.y_symlog)
if args.output_end is not None:
    plot_multiple_lines_with_smoothing(layerwise_lines, 
        beta=1, alpha=1.0, 
        labels=labels, 
        title=args.title, 
        xlabel='Layers', 
        ylabel=args.y_label, 
        save=args.output_end, 
        y_lim=[args.y_min, args.upperbound_of_y] if args.upperbound_of_y is not None else None, 
        figsize=figsize, 
        palettes=palettes,
        fontsize=args.fontsize,
        y_logscale=args.y_logscale,
        y_min=args.y_min,
        show_legend=True,
        y_symlog=args.y_symlog
    )

if args.output_costs is not None:
    with open(args.output_costs, "w") as file:
        print(costs, file=file)


==> pic/results/mp.py <==
# %%
import pandas as pd
import os
import numpy as np
from math import sqrt, log, ceil
from argparse import ArgumentParser

# %%
parser = ArgumentParser()
parser.add_argument('--input-dir', type=str, required=True)
parser.add_argument('--output-dir', type=str, required=True)
parser.add_argument('--width', type=int, default=9)
parser.add_argument('--height', type=int, default=6)
parser.add_argument('--fontsize', type=int, default=12)
parser.add_argument('--weight_decay', type=float, default=0.0)
parser.add_argument('--threshold', type=float, default=1e-3)
parser.add_argument('--lr', type=float, default=1e-3)
parser.add_argument('--step_threshold', type=int, default=175000)
parser.add_argument('--log_per_step', type=int, default=1)
args = parser.parse_args()


root = args.input_dir

# %%
def get_csvs():
    res = {}
    for p in os.listdir(root):
        if not os.path.isdir(os.path.join(root, p)):
            continue
        res[p] = {}
        for run in os.listdir(os.path.join(root, p)):
            res[p][run] = {}
            for tag in os.listdir(os.path.join(root, p, run)):
                res[p][run][tag] = pd.read_csv(os.path.join(root, p, run, tag, 'ratio.csv'))
    return res

# %%
def average_runs(csvs):
    res = {}
    for p, runs_with_p in csvs.items():
        runs_summed = {}
        for run in runs_with_p.values():
            for tag, table in run.items():
                n_layer = table.shape[-1] - 2
                if tag not in runs_summed:
                    runs_summed[tag] = table
                else:
                    runs_summed[tag].iloc[:, -n_layer:] = runs_summed[tag].iloc[:, -n_layer:].add(table.iloc[:, -n_layer:], fill_value=0)
        runs_averaged = runs_summed
        for tag in runs_summed:
            runs_averaged[tag].iloc[:, -n_layer:] /= len(runs_with_p.values())
        res[p] = runs_summed
    return res

# %%
def get_ps_tags_and_steps(csvs):
    p, runs_with_p = next(iter(csvs.items()))
    tags = list(runs_with_p.keys())
    
    table = next(iter(runs_with_p.values()))
    steps = table.iloc[:, 1].to_numpy()

    print(steps.max())
    assert len(steps.shape) == 1, steps.shape
    threshold = args.step_threshold // args.log_per_step
    index = np.searchsorted(steps, threshold)
    steps = steps[:index]
    print(steps.max())

    return [int(k) for k in csvs.keys()], tags, steps

# %%
csvs = get_csvs() # [p, runs, tag]
csvs = average_runs(csvs) # [p, tag]
ps, tags, steps = get_ps_tags_and_steps(csvs)

# %%
def pad(data, index, length):
    pad_values = [(0, 0) for i in range(len(data.shape))]
    pad_values[index] = (0, length - data.shape[-2])
    return np.pad(data, pad_values)

def get_ndarray(csvs):
    """p tag step layer
    """
    array = []
    max_steps = 0
    for p, records_with_p in csvs.items():
        data_with_p = []
        for tag, table in records_with_p.items():
            data = table.iloc[:, 2:].to_numpy()
            data_with_p.append(data)
            max_steps = max(max_steps, data.shape[0])
        for i, data in enumerate(data_with_p):
            data_with_p[i] = pad(data, -2, max_steps)
        array.append(np.array(data_with_p))
    for i, data in enumerate(array):
        array[i] = pad(data, -2, max_steps)
    array = np.array(array)
    return array

# %%
array = get_ndarray(csvs)

# %%
global_indices = [i for i, tag in enumerate(tags) if 'global' in tag]
global_tags = [tag for tag in tags if 'global' in tag]
global_statistics = array[:, global_indices]
global_statistics.shape

# %%
import torch

def effective_T():
    threshold = args.threshold
    lr = args.lr
    weight_decay = args.weight_decay
    if weight_decay == 0 or threshold == 0:
        return float("inf")
    r = 1 - lr * weight_decay
    return ceil(log(threshold * (1 - r)) / log(r) - 1)

def compute_bounds(array: torch.Tensor, ps: torch.Tensor, tags: 'list[str]', steps: torch.Tensor, type: str, batchsize=32, v=1e-2):
    """
        array: [p, tag, step, layer]
        res:   [p,      step, layer] 
    """
    def get_index(keyword):
        for i, tag in enumerate(tags):
            if keyword in tag:
                return i
        assert False, (keyword, tags)
    array = array[..., :len(steps), :]
    anisotropy = array[:, get_index(type + '_global_anisotropy')]
    alpha = array[:, get_index(type + '_global_alpha')]
    print(effective_T())
    c = ps.unsqueeze(dim=-1).unsqueeze(dim=-1) / (steps.clamp(max=effective_T()) * batchsize).unsqueeze(dim=0).unsqueeze(dim=-1)
    common = (c + (2 * sqrt(2) + 2) * c * alpha / v + c * anisotropy / v + c / (v * ps.unsqueeze(dim=-1).unsqueeze(dim=-1))).sqrt()
    bound_im = sqrt(2) / (c * v * sqrt(v)) * (alpha ** 2) * common
    bound_re = sqrt(2) / (c * sqrt(v)) * alpha * common
    print(c.shape, common.shape, alpha.shape)
    return bound_im, bound_re

# %%
# 均值随着 p 的变化
tendency_along_p = global_statistics.mean(axis=(-1, -2))

# %%
sample_bound_im, sample_bound_re = compute_bounds(torch.tensor(array), torch.tensor(ps), tags, torch.tensor(steps), 'sample', v=1e-2)
gradient_bound_im, gradient_bound_re = compute_bounds(torch.tensor(array), torch.tensor(ps), tags, torch.tensor(steps), 'gradient', v=1e-2)

# %%
import matplotlib.pyplot as plt
def plot_curves(x, y, labels, y_logscale=False, sort_x=False, xlabel=None, ylabel=None, figsize=(9, 6), savepath=None, fontsize=12, legend=False):
    """
    Plot multiple curves on the same figure.

    Parameters:
    - x: 1D ndarray or torch.Tensor for x-axis data.
    - y: 2D ndarray or torch.Tensor where the first dimension distinguishes different curves.
    - labels: List of string labels for the curves.
    """

    # Ensure x and y are numpy arrays (if they're torch Tensors)
    if isinstance(x, torch.Tensor):
        x = x.numpy()
    if isinstance(y, torch.Tensor):
        y = y.numpy()

    if sort_x:
        sort_indices = np.argsort(x)
        x = x.ravel()[sort_indices]
        y = y[:, sort_indices]

    # Combine labels and curves for sorting
    curves_with_labels = zip(labels, y)
    
    # Sort based on curve name
    sorted_curves_with_labels = sorted(curves_with_labels, key=lambda curve: curve[0])
    sorted_labels, sorted_curves = zip(*sorted_curves_with_labels)
    
    # Number of curves to plot
    num_curves = len(sorted_curves)

    show_legend = legend
    if figsize is not None:
        if show_legend:
            figsize = [figsize[0] /4 * 5, figsize[1]]
            print(figsize)
            fig, (ax1, ax2) = plt.subplots(1, 2, figsize=figsize, gridspec_kw={'width_ratios': [4, 1]})
        else:
            fig, ax1 = plt.subplots(figsize=figsize)
    else:
        if show_legend:
            fig, (ax1, ax2) = plt.subplots(1, 2, gridspec_kw={'width_ratios': [4, 1]})
        else:
            fig, ax1 = plt.subplots()

    # Get viridis color map
    colors = plt.cm.viridis(np.linspace(0, 1, num_curves))

    # Plot each curve with a unique color from the viridis palette
    legend_lines = []
    for i in range(num_curves):
            legend_line, = ax1.plot(x, sorted_curves[i], color=colors[i], label=sorted_labels[i])
            legend_lines.append(legend_line)
    if y_logscale:
        ax1.set_yscale('log')

    if xlabel:
        ax1.set_xlabel(xlabel, fontsize=fontsize)
    if ylabel:
        ax1.set_ylabel(ylabel, fontsize=fontsize)

     # Adjust tick font size
    ax1.tick_params(axis='both', which='major', labelsize=fontsize)

    if show_legend:
        # Add legend to ax2 and hide everything else
        ax2.legend(handles=legend_lines, loc='center', fontsize=fontsize*0.65)
        ax2.axis('off')
    
    plt.tight_layout(pad=1.0)
    if savepath is not None:
        plt.savefig(savepath)
    else:
        plt.show()
    plt.close()


# %%
plot_curves(steps, sample_bound_im.mean(dim=-1), [p for p in ps], y_logscale=True, xlabel="Steps", ylabel="Upperbound", figsize=(args.width, args.height), savepath=os.path.join(args.output_dir, 'sample_im_bound.jpg'), fontsize=args.fontsize)
plot_curves(steps, sample_bound_re.mean(dim=-1), [p for p in ps], y_logscale=True, xlabel="Steps", ylabel="Upperbound", figsize=(args.width, args.height), savepath=os.path.join(args.output_dir, 'sample_re_bound.jpg'), fontsize=args.fontsize)
plot_curves(steps, gradient_bound_im.mean(dim=-1), [p for p in ps], y_logscale=True, xlabel="Steps", ylabel="Upperbound", figsize=(args.width, args.height), savepath=os.path.join(args.output_dir, 'gradient_im_bound.jpg'), fontsize=args.fontsize, legend=True)
plot_curves(steps, gradient_bound_re.mean(dim=-1), [p for p in ps], y_logscale=True, xlabel="Steps", ylabel="Upperbound", figsize=(args.width, args.height), savepath=os.path.join(args.output_dir, 'gradient_re_bound.jpg'), fontsize=args.fontsize, legend=True)

# %%
def formal_name(name: str):
    if isinstance(name, list):
        return [formal_name(n) for n in name]
    name = name[name.find("]") + 1:]
    name = name.replace("global", "")
    name = name.replace("__", " ")
    tokens = [name.split(" ")[1]]
    tokens = [token[0].capitalize() + token[1:] for token in tokens]
    return ' '.join(tokens).replace('Alpha', 'a / p').replace('Anisotropy', 'β / p')

formal_name(global_tags)

# %%
sample_tags = [tag for tag in global_tags if 'sample' in tag]
sample_tendency_along_p = tendency_along_p[:, [i for i, tag in enumerate(global_tags) if 'sample' in tag]]
plot_curves(np.array([int(p) for p in ps]), torch.tensor(sample_tendency_along_p).transpose(0, 1), formal_name(sample_tags), sort_x=True, xlabel="p", figsize=(args.width, args.height), savepath=os.path.join(args.output_dir, 'sample.jpg'), fontsize=args.fontsize)

# %%
gradient_tags = [tag for tag in global_tags if 'gradient' in tag]
gradient_tendency_along_p = tendency_along_p[:, [i for i, tag in enumerate(global_tags) if 'gradient' in tag]]
plot_curves(np.array([int(p) for p in ps]), torch.tensor(gradient_tendency_along_p).transpose(0, 1), formal_name(gradient_tags), sort_x=True, xlabel="p", figsize=(args.width, args.height), savepath=os.path.join(args.output_dir, 'gradient.jpg'), fontsize=args.fontsize, legend=True)




==> pic/results/styles.py <==
class Style:
    PALETTE = 'viridis'

class Vanilla(Style):
    PALETTE = 'winter'

class Sparsified(Style):
    PALETTE = 'autumn'

Modified = Sparsified

class DoubleBiasOnly(Style):
    PALETTE = "Greens"

class JReLUOnly(Style):
    PALETTE = "Purples"

class ViT(Style):
    PALETTE = "cool"

class T5(Style):
    PALETTE = "bone"



def _formal_names(label: str):
    if label == '_obs_ce':
        return 'Loss'
    if label == '[obs]1' or label == '[obs]5':
        return label.replace('[obs]', 'Top ')
    if label == '_obs_1' or label == '_obs_5':
        return label.replace('_obs_', 'Top ')
    elif label.isdigit():
        return f'Layer {int(label)+1}'
    else:
        return label

def formal_names(labels: 'list[str]'):
    return [_formal_names(label) for label in labels]

==> pic/results/training.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.9.4"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> pic/results/training.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from argparse import ArgumentParser
from type import TYPES
from styles import formal_names

def exponential_smoothing(series, beta):
    """
    Function to perform exponential smoothing on a series.

    Parameters:
    series: list or array-like, the series to be smoothed.
    beta: float, the smoothing factor, between 0 and 1.
    """

    result = [series[0]]  # first value is same as series
    for n in range(1, len(series)):
        result.append(beta * series[n] + (1 - beta) * result[n-1])
    return result

def plot_multiple_lines_with_smoothing(lines, beta, alpha=0.5, labels=None, colors=None, title=None, xlabel=None, ylabel=None, save=None, y_lim=None, figsize=None, palette='Reds', fontsize=12, y_logscale=False, y_min=1e-3, show_legend=True, y_symlog=False, dont_close=False):

    if not isinstance(lines[0], list):
        all_lines = [lines]
        all_labels = [labels]
        all_palettes = [palette]
    else:
        all_lines = lines
        all_labels = labels
        all_palettes = palette

    print(all_palettes)
    if colors is not None:
        all_colors = [[colors for j in range(len(all_lines[i]))] for i, c in enumerate(all_colors)]
    else:
        all_colors = []
        for i in range(len(all_lines)):
            cmap = plt.get_cmap(all_palettes[i])
            colors = [cmap(1 - i) for i in np.linspace(0.1, 0.9, len(all_lines[i]))]
            all_colors.append(colors)

    

    lines, labels, colors = [], [], []
    for i in range(len(all_lines)):
        lines.extend(all_lines[i])
        labels.extend(all_labels[i])
        colors.extend(all_colors[i])
    
    if figsize is not None:
        if show_legend:
            figsize = [figsize[0] /4 * 5, figsize[1]]
            fig, (ax1, ax2) = plt.subplots(1, 2, figsize=figsize, gridspec_kw={'width_ratios': [4, 1]})
        else:
            fig, ax1 = plt.subplots(figsize=figsize)
    else:
        if show_legend:
            fig, (ax1, ax2) = plt.subplots(1, 2, gridspec_kw={'width_ratios': [4, 1]})
        else:
            fig, ax1 = plt.subplots()


    max_value = 0
    legend_lines = []
    for i, line in enumerate(lines):
        label = f'Line {i + 1}' if labels is None else labels[i]
        ax1.plot(line[0], line[1], color=colors[i], alpha=alpha)
        max_value = max(max_value, float(line[1].max()))

        # Apply smoothing and plot the smoothed line
        smoothed_line = exponential_smoothing(line[1], beta)
        legend_line, = ax1.plot(line[0], smoothed_line, color=colors[i], label=label)
        legend_lines.append(legend_line)

    if y_logscale and max_value < 1:
        ticks = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0]
        ticks = [t * 0.1 for t in ticks[:-1]] + ticks
        ax1.set_yticks(ticks)
        ax1.set_yticklabels([str(tick) for tick in ticks], fontsize=fontsize)

    if title:
        ax1.set_title(title, fontsize=fontsize)
    
    if xlabel:
        ax1.set_xlabel(xlabel, fontsize=fontsize)
    
    if ylabel:
        ax1.set_ylabel(ylabel, fontsize=fontsize)
    
    if y_lim is not None:
        if not y_symlog:
            ax1.set_ylim(*y_lim)
        else:
            ax1.set_ylim(top=y_lim[-1])
    elif y_min is not None:
        if not y_symlog:
            ax1.set_ylim(bottom=y_min)
    if y_symlog:
        ax1.set_ylim(bottom=-0.05)

    if y_logscale:
        ax1.set_yscale('log')
    if y_symlog:
        ax1.set_yscale('symlog')

    ax1.tick_params(axis='both', which='major', labelsize=fontsize)
    ax1.grid()

    if show_legend:
        # Add legend to ax2 and hide everything else
        ax2.legend(handles=legend_lines, loc='center', fontsize=fontsize*0.75)
        ax2.axis('off')


    plt.tight_layout(pad=1.0)
    if save:
        plt.savefig(save)
    else:
        plt.show()
    if not dont_close:
        plt.close()

def process_csv_for_plotting(file_path, no_complementing=False, tower="all"):
    """
    Function to process a CSV file for plotting multiple lines.

    Parameters:
    file_path: string, path to the CSV file.
    """

    # Read the CSV file into a DataFrame
    df = pd.read_csv(file_path)

    if all('obs' in x for x in df.columns[2:].to_list()) and len(df.columns[2:].to_list()) > 2:
        def replace(x: str):
            formal_name = formal_names([x.replace('_obs_', '').replace('[obs]', '')])[0]
            try:
                return int(formal_name.replace("Layer ", "")) - 1
            except ValueError:
                return formal_name
        df = df.rename(columns=replace)
        sorted_columns = df.iloc[:, 2:].sort_index(axis=1)
        df = pd.concat([df.iloc[:, :2], sorted_columns], axis=1)
        df = df.rename(columns=lambda x: str(x))

    if tower != 'all':
        layer_names = df.columns[2:].to_list()
        height = 12
        if tower == 'encoder':
            dropped = layer_names[height:]
        else:
            assert tower == 'decoder'
            dropped = layer_names[:height]
        print(tower, "only: dropping", dropped)
        df = df.drop(dropped, axis=1)

    # Extract the x values (assuming they are in the first column)
    x_values = df.iloc[:, 1].values

    # Convert the rest of the DataFrame to a list of 2D arrays for plotting
    lines = [np.array([x_values, (1-df.iloc[:, i].values) if not no_complementing else df.iloc[:, i].values]) for i in range(2, df.shape[1])]

    def remove_duplicates(data: np.ndarray):
        """data.shape = [2, n]
            remove duplicate x, keeping only the last occurrence, by ChatGPT
        """
        data_T = data.T
        
        sorted_indices = np.lexsort((range(len(data_T)), data_T[:, 0])) # stable sort
        sorted_data = data_T[sorted_indices]

        _, unique_indices = np.unique(sorted_data[:, 0], return_index=True)
        unique_data = sorted_data[unique_indices]
        result = unique_data.T
        return result
    
    for i, l in enumerate(lines):
        lines[i] = remove_duplicates(l)

    return lines, formal_names(df.columns[2:].tolist())

parser = ArgumentParser()
parser.add_argument('--source-csv', type=str, required=True, nargs='+')
parser.add_argument('--title', type=str, default=None)
parser.add_argument('--output', type=str, default=None)
parser.add_argument('--beta', type=float, default=0.1, help='Ratio of keeping previous value during EMA')
parser.add_argument('--alpha', type=float, default=0.5, help='Non-transparency')
parser.add_argument('--upperbound-of-y', type=float, default=None)
parser.add_argument('--width', type=float, default=None)
parser.add_argument('--height', type=float, default=None)
parser.add_argument('--no-complementing', action='store_true', help="disable 1 - data to use original data")
parser.add_argument('--y-label', type=str, default='Portion of nonzeros')
parser.add_argument('--fontsize', type=int, default=12)
parser.add_argument('--y-logscale', action='store_true')
parser.add_argument('--y-symlog', action='store_true')
parser.add_argument('--y-min', default=1e-2)
parser.add_argument('--no-legend', action='store_true')
parser.add_argument('--tower', type=str, default="all", choices=['all', 'encoder', 'decoder'])
args = parser.parse_known_args()[0]
if isinstance(args.y_min, str) and args.y_min.lower() == 'none':
    args.y_min = None
else:
    args.y_min = float(args.y_min)

figsize = [args.width, args.height]
figsize = figsize if all([s is not None for s in figsize]) else None

all_lines = []
all_labels = []
for i, source_csv in enumerate(args.source_csv):
    lines, labels = process_csv_for_plotting(source_csv, no_complementing=args.no_complementing, tower=args.tower)
    if len(args.source_csv) > 1:
        labels = [f"{TYPES[i].__name__}, " + label for label in labels]
    all_lines.append(lines)
    all_labels.append(labels)

plot_multiple_lines_with_smoothing(all_lines, beta=args.beta, alpha=args.alpha, labels=all_labels, title=args.title, xlabel='Steps', ylabel=args.y_label, save=args.output, y_lim=sorted([-0.05 if not args.y_logscale else args.y_min, args.upperbound_of_y]) if args.upperbound_of_y is not None else None, figsize=figsize, palette=[T.PALETTE for T in TYPES], fontsize=args.fontsize, y_logscale=args.y_logscale, y_min=args.y_min, show_legend=not args.no_legend, y_symlog=args.y_symlog, dont_close=(i != len(args.source_csv) - 1))

==> pic/results/type.py <==

import styles
from argparse import ArgumentParser
_parser = ArgumentParser()
_parser.add_argument('--type', type=str, required=True, nargs='+')
args = _parser.parse_known_args()[0]

TYPES:list[styles.Style] = []

for type in args.type:
    for name, class_obj in vars(styles).items():
        if name.lower() == type.lower():
            TYPES.append(class_obj)
            break

if len(TYPES) == 1:
    TYPE = TYPES[0]
